Chimera States in Mechanical Oscillator Networks

The synchronization of coupled oscillators is a fascinating manifestation of self-organization that nature employs to orchestrate essential processes of life, such as the beating of the heart. Although it was long thought that synchrony or disorder were mutually exclusive steady states for a network of identical oscillators, numerous theoretical studies in recent years have revealed the intriguing possibility of `chimera states', in which the symmetry of the oscillator population is broken into a synchronous and an asynchronous part. However, a striking lack of empirical evidence raises the question of whether chimeras are indeed characteristic to natural systems. This calls for a palpable realization of chimera states without any fine-tuning, from which physical mechanisms underlying their emergence can be uncovered. Here, we devise a simple experiment with mechanical oscillators coupled in a hierarchical network to show that chimeras emerge naturally from a competition between two antagonistic synchronization patterns. We identify a wide spectrum of complex states, encompassing and extending the set of previously described chimeras. Our mathematical model shows that the self-organization observed in our experiments is controlled by elementary dynamical equations from mechanics that are ubiquitous in many natural and technological systems. The symmetry breaking mechanism revealed by our experiments may thus be prevalent in systems exhibiting collective behaviour, such as power grids, opto-mechanical crystals or cells communicating via quorum sensing in microbial populations.

==> anc/Anc_Movie_Description.txt <==

Ancillary Movie 1:
Experimental observation of an in-phase synchronization mode (i.e. the 2 swings carrying the metronomes are synchronized in-phase). The motion of each metronome pendulum is highlighted using UV light.

Ancillary Movie 2:
Experimental observation of an anti-phase synchronization mode (i.e. the 2 swings carrying the metronomes are synchronized exactly out-of-phase). The motion of each metronome pendulum is highlighted using UV light.

Ancillary Movie 3:
Experimental observation of a chimera state. The motion of each metronome pendulum is highlighted using UV light.



==> anc/movie_description.txt <==

Ancillary Movie 1:
Experimental observation of an in-phase synchronization mode (i.e. the 2 swings carrying the metronomes are synchronized in-phase). The motion of each metronome pendulum is highlighted using UV light.

Ancillary Movie 2:
Experimental observation of an anti-phase synchronization mode (i.e. the 2 swings carrying the metronomes are synchronized exactly out-of-phase). The motion of each metronome pendulum is highlighted using UV light.

Ancillary Movie 3:
Experimental observation of a chimera state. The motion of each metronome pendulum is highlighted using UV light.


